On the Relationship between CH$_3$OD Abundance and Temperature in the Orion KL Nebula

The relative abundances of singly-deuterated methanol isotopologues, [CH$_{2}$DOH]/[CH$_{3}$OD], in star-forming regions deviate from the statistically expected ratio of 3. In Orion KL, the nearest high-mass star-forming region to Earth, the singly-deuterated methanol ratio is about 1, and the cause for this observation has been explored through theory for nearly three decades. We present high-angular resolution observations of Orion KL using the Atacama Large Millimeter/submillimeter Array to map small-scale changes in CH$_{3}$OD column density across the nebula, which provide a new avenue to examine the deuterium chemistry during star and planet formation. By considering how CH$_{3}$OD column densities vary with temperature, we find evidence of chemical processes that can significantly alter the observed column densities. The astronomical data are compared with existing theoretical work and support D-H exchange between CH$_{3}$OH and heavy water (i.e., HDO and D$_{2}$O) at methanol's hydroxyl site in the icy mantles of dust grains. The enhanced CH$_{3}$OD column densities are localized to the Hot Core-SW region, a pattern that may be linked to the coupled evolution of ice mantel chemistry and star formation in giant molecular clouds. This work provides new perspectives on deuterated methanol chemistry in Orion KL and informs considerations that may guide future theoretical, experimental, and observational work.

==> anc/manuscriptSI.tex <==
\documentclass[manuscript=suppinfo]{achemso}

\usepackage{chemformula}
\usepackage[T1]{fontenc}
\usepackage{undertilde}
\usepackage{hyperref}
\usepackage[symbol]{footmisc}
\renewcommand{\thefootnote}{\fnsymbol{footnote}}


\newcommand{\vdag}{(v)^\dagger}
\newcommand\aastex{AAS\TeX}
\newcommand\latex{La\TeX}
\newcommand{\kms}{km s$^{-1}$}

\newcommand{\h}{^{\mbox{\scriptsize h}}}
\newcommand{\m}{^{\mbox{\scriptsize m}}}
\newcommand{\s}{^{\mbox{\scriptsize s}}}

\usepackage{xcolor}
\usepackage{multirow}
\usepackage{amssymb}

\usepackage{comment}
\usepackage{subcaption}

\newcommand{\arcdeg}{^\circ}
\newcommand{\arcmin}{^\prime}
\newcommand{\arcsec}{^{\prime\prime}}
\newcommand{\farcs}{.\!\!^{\prime\prime}}
\newcommand{\fs}{.\!\!^{\mbox{\scriptsize s}}}
\newcommand{\phm}{\phantom}
\newcommand{\hii}{H\,{\scriptsize{II}}}
\renewcommand{\thesection}{S\arabic{section}}

%\shorttitle{Methanol Chemistry in Orion KL}
%\shortauthors{Wilkins \& Blake}
%\watermark{DRAFT 02}

\author{Olivia H. Wilkins}
\affiliation{Division of Chemistry and Chemical Engineering, California Institute of Technology, Pasadena, CA 91125 USA}
\altaffiliation{Current address: NASA Postdoctoral Program Fellow, NASA Goddard Space Flight Center, Greenbelt, MD, 20771 USA}
\email{olivia.h.wilkins@outlook.com}

\author{Geoffrey A. Blake}
\affiliation{Division of Chemistry and Chemical Engineering, California Institute of Technology, Pasadena, CA 91125 USA}
\alsoaffiliation{Division of Geological and Planetary Sciences, California Institute of Technology, Pasadena, CA 91125 USA}
%\nocollaboration{0}

\title{On the Relationship between \ch{CH3OD} Abundance and Temperature in the Orion KL Nebula}
\SectionNumbersOn
\begin{document}

%\section{\ch{CH3OD} Integrated Intensity Maps}

%Figure~\ref{supp:fig:mm0} showed the integrated intensity maps for the three \ch{CH3OD} transitions listed in Table 1.

\section{Optical Depth Approximations}

The optical depth was calculated as\citep{Goldsmith1999}
\begin{equation*}
\tau = \frac{g_u}{\Delta V}\frac{N_{\rm tot}}{Q(T_{\rm rot})}\frac{A_{ul}c^3}{8\pi\nu^3}\left(e^{h\nu/kT_{\rm rot}}-1\right)
\end{equation*}
    where $g_u$ is the degeneracy in the upper state, $Q$ is the partition function, $A_{ul}$ is the Einstein A coefficient, $\nu$ is the frequency of the transition, $h$ is the Planck constant, and $k$ is the Boltzmann constant. The line parameters are taken from the Splatalogue Database for Molecular Spectroscopy, except for the $A_{ul}$ values for \ch{CH3OD}, which are taken to be the values for the same transitions \textcolor{black}{(i.e., same quantum numbers)} of \ch{CH3OH} in the absence of published values for \ch{CH3OD}. \textcolor{black}{The $3_{(-1,2)} $-$ 2_{(0,1)}$ transition of \ch{CH3OD} is not listed in Splatalogue and is thus excluded from Table S1.} The derived line width $\Delta V$, total column density $N_{\rm tot}$, and rotational temperature $T_{\rm rot}$ are taken from a representative pixel (corresponding to $\alpha_{\mbox{\scriptsize J2000}} = 05\h 35\m 14\fs11$, $\delta_{\mbox{\scriptsize J2000}} = -05\arcdeg 22\arcmin 36\farcs4$) with strong emission in the Compact Ridge. These values, along with the associated optical depth approximations, are given in Table S1. \textcolor{black}{An example of the fitted \ch{CH3OD} spectra is shown in Figure~\ref{fig:specD}.}

\begin{table}[]
    \begin{center}
    \caption{Optical depth calculation for Compact Ridge pixel.}
    \begin{tabular}{ccc|ccc}
        \multicolumn{2}{c}{\textbf{\ch{^{13}CH3OH}}} & & & \multicolumn{2}{c}{\textbf{\ch{CH3OD}}}\\\hline
        $\Delta V$      & 1.56 \kms                   & &  & $\Delta V$      & 1.46 \kms   \\
        $N_{\rm tot}$   & $4.48\times10^{16}$ cm$^{-3}$&&&   $N_{\rm tot}$   & $1.74\times10^{17}$ cm$^{-3}$  \\
        $T_{\rm rot}$   &   156.65 K                &   & &  $T_{\rm rot}$   &   156.65 K\\
        & & &\\
        Transition              & $\tau$                   & &   & Transition            & $\tau$    \\\hline
        $8_{(0,8)}-8_{(-1,8)}$  & 0.23                      &&   & $5_{(1,4)}-5_{(0,5)}$ A & 0.32       \\
        $6_{(0,6)}-6_{(-1,6)}$  & 0.24                      &&   & $7_{(1,6)}-7_{(0,7)}$ A & 0.32       \\
        $5_{(0,5)}-5_{(-1,5)}$  & 0.22                      & &  &    \\\hline
    \end{tabular}
    \end{center}
    \label{supp:tab:tau}
\end{table}

\begin{figure}
    \centering
    \includegraphics{CH3ODimages/spectrum_CH3OD_x425_y100.png}
    \caption{The fitted \ch{CH3OD} spectra extracted from a single ALMA beam centered on $\alpha_{\mbox{\scriptsize J2000}} = 05\h 35\m 14\fs11$, $\delta_{\mbox{\scriptsize J2000}} = -05\arcdeg 22\arcmin 36\farcs4$. Observational data are shown by the solid grey lines with the line fits shown by the dashed red curves.}
    \label{fig:specD}
\end{figure}

\section{Supplemental Maps}

Integrated intensity maps of the \ch{CH3OD} transitions used in these analyses are shown in Figure~\ref{supp:fig:mm0}. 

The \ch{^{13}CH3OH} column density and rotational temperature profiles used in this manuscript were previously published by \citet{Wilkins2022}. The column density and rotational temperature maps are reproduced here as Figures~\ref{fig:column13C} and~\ref{fig:temperature}, respectively, for easy comparison to the \ch{CH3OD} column density maps presented in this work. Figure~\ref{fig:histo13C} shows a two-dimensional histogram of these data.

\begin{figure}
    \centering
    \begin{subfigure}{0.495\textwidth}
    \includegraphics[width=\textwidth]{OrionKL_CH3OD_spw41_mm0.png}
    \caption{$5_{(1,4)}-5_{(0,5)}$ A}
    \end{subfigure}
    \begin{subfigure}{0.495\textwidth}
    \includegraphics[width=\textwidth]{OrionKL_CH3OD_spw31_mm0.png}
    \caption{$7_{(1,6)}-7_{(0,7)}$ A}
    \end{subfigure}
    \begin{subfigure}{0.495\textwidth}
    \includegraphics[width=\textwidth]{OrionKL_CH3OD_spw33_mm0.png}
    \caption{$3_{(-1,2)}-2_{(0,1)}$ E}
    \end{subfigure}
    \caption{Integrated intensity maps of the transitions used to derive the \ch{CH3OD} column density in green. The 2 mm ($\sim$150 GHz) continuum emission is shown by the grey contours at \textcolor{black}{ $2\sigma_{RMS},4\sigma_{RMS},8\sigma_{RMS},16\sigma_{RMS},32\sigma_{RMS},64\sigma_{RMS}$. The Hot Core (HC), Source I (I), IRc7, and IRc4 are shown in red; SMA1 and C22 are shown by the teal diamonds; the methyl formate emission peak (MF1)\citep{Favre2011} is labeled in yellow; and the Compact Ridge (CR) is labeled in blue. The orange marker near MF1 indicates the representative pixel chosen for the optical depth calculation in Section S1. The 0$\farcs$7 synthesized beam is shown by the black ellipse in the bottom left corner.}}
    \label{supp:fig:mm0}
\end{figure}


\begin{figure}
    \centering
    \includegraphics[width=0.495\textwidth]{OrionKL_13CH3OH_columnMap_LR_20200516_2138.png}
    \includegraphics[width=0.495\textwidth]{OrionKL_13CH3OH_columnPctErrMap_LR_20200516_2138.png}
    \caption{Derived \ch{^{13}CH3OH} column density and percent propagated uncertainty derived by \citet{Wilkins2022} shown by the left and right color maps, respectively. The {2 mm ($\sim$150 GHz)} continuum emission is shown by the grey contours at $2\sigma_{RMS}, 4\sigma_{RMS}, 8\sigma_{RMS}, 16\sigma_{RMS}, \dots$ The $0\farcs7$ synthesized beam is shown by the black ellipse in the bottom left corner. Reproduced with permission from Ref. S2.}
    \label{fig:column13C}
\end{figure}

\begin{figure}
    \centering
    \includegraphics[width=0.495\textwidth]{OrionKL_TemperatureMap_20200516_2138.png}
    \includegraphics[width=0.495\textwidth]{OrionKL_TemperatureMapPctErr_20200516_2138.png}
    \caption{Derived \ch{^{13}CH3OH} rotational temperature and percent propagated uncertainty derived by \citet{Wilkins2022} shown by the left and right color maps, respectively. The 2 mm ($\sim$ 150 GHz) continuum emission is shown by the grey contours at $2\sigma_{RMS}, 4\sigma_{RMS}, 8\sigma_{RMS}, 16\sigma_{RMS}, \dots$ The 0$\farcs7$ synthesized beam is shown by the black ellipse in the bottom left corner. Reproduced with permission from Ref. S2.}
    \label{fig:temperature}
\end{figure}

\begin{figure}
    \centering
    \includegraphics{OrionKL_tempVScol_13CH3OH_50ptsPerBin_LowResRev.png}
    \caption{Two-dimensional histogram with 50 points per bin showing the \ch{^{13}CH3OH} column density (Figure~\ref{fig:column13C}) versus rotational temperature (Figure~\ref{fig:temperature}).}
    \label{fig:histo13C}
\end{figure}

\newpage

\section{Comparison of Derived [\ch{CH3OD}]/[\ch{^{12}CH3OH}] Ratios}\label{supp:DtoH}

Table~\ref{supp:tab:dtoh} shows the corresponding [\ch{CH3OD}]/[\ch{^{12}CH3OH}] ratios (fourth column) calculated from [\ch{CH3OD}]/[\ch{^{13}CH3OH}] (between 1.5 and 5.3, see Figure 2b) and different \ch{^{12}C}/\ch{^{13}C} ratios reported in the literature. These ranges all \textcolor{black}{roughly} encompass the ratio of 0.01-0.06 observed in Orion KL with the IRAM 30m telescope by \citet{Mauersberger1988}, but also span higher [\ch{CH3OD}]/[\ch{^{12}CH3OH}] ratios up to $\sim$0.1. This may suggest \ch{CH3OD} abundance enhancements on smaller spatial scales were resolved out in the single-dish data, but that the relative isotopologue abundances presented here are otherwise representative of the flux recovered in single-dish data. 

\begin{table}
    \centering
    \begin{tabular}{ccccc}
        \ch{^{12}C}/\ch{^{13}C} & Observed compound(s) & Location &  [\ch{CH3OD}]/[\ch{^{12}CH3OH}] & References\\\hline
%        $77\pm7$        &  \ch{CO}, \ch{H2CO}   & Local ISM    &  0.010 $-$ 0.082    &   \citep{Wilson1994}\\
%        $68\pm15$       &  \ch{CN}, \ch{CO}, \ch{H2CO}  & Local ISM    &    0.010 $-$ 0.098   &   \citep{Milam2005}\\
%        $63\pm17$       &  \ch{CH3OH} & Orion KL     &  0.01 $-$ $0.10$     &   \citep{Gong2015}\\
%        $68.4\pm10.1$   &  \ch{HCOOCH3} & Compact Ridge&     0.0104 $-$ 0.0943  &   \citep{Favre2014}\\
%        $71.4\pm7.8$    &  \ch{HCOOCH3} & Hot Core-SW  &    0.0102 $-$ 0.0891   &   \citep{Favre2014}\\
         $77\pm7$        &  \ch{CO}, \ch{H2CO}   & Local ISM    &  0.014 $-$ 0.087    &   \citep{Wilson1994}\\
        $68\pm15$       &  \ch{CN}, \ch{CO}, \ch{H2CO}  & Local ISM    &    0.015 $-$ 0.104  &   \citep{Milam2005}\\
        $63\pm17$       &  \ch{CH3OH} & Orion KL     &  0.02 $-$ $0.12$     &   \citep{Gong2015}\\
        $68.4\pm10.1$   &  \ch{HCOOCH3} & Compact Ridge&     0.0156 $-$ 0.1000  &   \citep{Favre2014}\\
        $71.4\pm7.8$    &  \ch{HCOOCH3} & Hot Core-SW  &    0.0153 $-$ 0.0945   &   \citep{Favre2014}\\       
    \end{tabular}
    \caption{[\ch{CH3OD}]/[\ch{^{12}CH3OH}] (this work) \textcolor{black}{derived} from different \ch{^{12}C}/\ch{^{13}C} ratios.}
    \label{supp:tab:dtoh}
\end{table}

\section{Loss Calculations of \ch{CH3OD} by Reactions with OH}

We considered the possible loss of gas-phase \ch{CH3OD} by the neutral-radical reaction between methanol (\ch{CH3OH}) and the hydroxyl radical (OH), 
\begin{equation}\label{supp:eq:loss1}
    \ch{CH3OH + OH -> CH3O + H2O}
\end{equation}
\begin{equation}\label{supp:eq:loss2}
    \ch{CH3OH + OH -> CH2OH + H2O}
\end{equation}
which has been well studied by both theorists and experimentalists.\citep{Shannon2013,Acharyya2015,Gao2018,Heard2018} However, the rate coefficient of this reaction is about two orders of magnitude larger at 60 K, where the methoxy radical (\ch{CH3O}, eq~\ref{supp:eq:loss1}) is the dominant product, than at 200 K, where the hydroxymethyl radical (\ch{CH2OH}, eq~\ref{supp:eq:loss2}) dominates.\citep{Shannon2013} At 200 K, the combined rate constant for eqs~\ref{supp:eq:loss1} and~\ref{supp:eq:loss2} is reported to be $k=3.94\times 10^{-13}$ cm$^3$ s$^{-1}$ for \ch{CH3OH + OH}.\citep{Gao2018} Because of kinetic isotope effects, the actual rate constant is lower (and thus the reaction even slower) for the heavier \ch{CH3OD} isotopologue. 

We estimate that the reactions in eqs~\ref{supp:eq:loss1} and~\ref{supp:eq:loss2} alone would require ${\sim}10^{5}$ years to deplete the observed enhanced \ch{CH3OD} abundances in the Orion KL Hot Core-SW. The combined rate constant $k$ for these two reactions gradually increases with temperature. For simplicity, we make temporal estimates using the value for 200 K, $k=3.94\times 10^{-13}$ cm$^3$ s$^{-1}$, reported by \citet{Gao2018}. 

Between 185 and 240 K in Figure 3b, there is a decrease in $N_{\rm tot}(\ch{CH3OD})$ by about $2.5\times10^{17}$ cm$^{-2}$, or---assuming an object depth of $2.9\times10^{16}$ cm (i.e., if the Hot Core-SW is taken to be $\sim$5$^{\prime\prime}$ across)---$n(\ch{CH3OD})\approx 8.7$ cm$^{-3}$. This drop comes from an initial abundance of $2.6\times10^{17}$ cm$^{-2}\approx9.0$ cm$^{-3}$. The time for this decrease can be approximated as 
\begin{equation}\label{supp:eq:loss3}
    dt=\frac{dn(\ch{CH3OD})}{-k\;n(\ch{CH3OD})}
\end{equation}
where $n(\ch{CH3OD})$ and $dn(\ch{CH3OD})$ are 9.0 and -8.7 cm$^{-3}$, respectively. The rate constant $k$ then suggests this reaction would take nearly $2.5\times 10^{12}$ s, or ${\sim}10^5$ yr, to deplete \ch{CH3OD} above 185 K, which is longer than the assumed warm-up time of $10^3$ yr that potentially explains the \ch{CH3OD} enrichment observed at temperatures of ${\sim}100{-}125$ K.

\newpage
\bibliography{orionbib}

\end{document}

% End of file `sample63.tex'.

